In-situ Indexing via Memristive Content-Addressable Memory

Processing-in-Memory (PIM) is a proven paradigm for overcoming the ``memory wall". However, while data indexing is severely bottlenecked by this same wall, it remains unclear how indexing can effectively benefit from PIM's unique capabilities. We present PATH, an in-situ indexing architecture that bridges this gap by leveraging the massive parallelism and inherent data-movement of PIMs. Specifically, we first reformulate the fundamental indexing operations, namely Insert, Search, Update, and Delete, into highly parallel in-situ content-addressable memory operations executed directly within memory arrays. Taking hash indexes as a typical case, we elaborate how PATH breaks the inherent trade-off among memory accesses, load factor, and process latency in conventional hashing schemes. By adopting ultra-large logical buckets and in-memory moving, PATH virtually eliminates the cost of hash collision resolution and significantly reduces resizing overhead. Compared with state-of-the-art schemes, PATH achieves $4.7-7.8\times$ higher throughput, $>14.5\times$ lower tail latency, and $>61.4\%$ fewer memory accesses under insertions, laying a scalable foundation for next-generation data-centric computing.

==> figs/auto_run.py <==
#!/usr/bin/python3
import os
import time
import subprocess

def get_file_modified_time(file_path):
    # 获取文件的最后修改时间
    return os.stat(file_path).st_mtime

def count_files_in_directory(directory_path):
    # 获取目录中的文件列表
    files = os.listdir(directory_path)
    # 获取文件数量
    num_files = 0
    for file in files:
        if not file.endswith(".pdf"):
            continue
        num_files += 1

    return num_files

def monitor_directory(directory_path):
    # 获取目录中的文件列表

    while True:
        subprocess.run(["./run_append.py"])
        files = os.listdir(directory_path)
        
        # 创建一个字典，用于存储文件的初始最后修改时间
        initial_modified_times = {}
        
        for file in files:
            # 获取文件的初始最后修改时间
            if file.endswith("-crop.pdf") or not file.endswith(".pdf"):
                continue
            initial_modified_times[file] = get_file_modified_time(file)
            print("file {}, last time {}".format(file, initial_modified_times[file]))
        record_count = count_files_in_directory(directory_path)


        print("Total file number = {}.".format(record_count))

        try:
            while True:
                for file, initial_modified_time in initial_modified_times.items():
                    # 获取当前文件的最后修改时间
                    current_modified_time = get_file_modified_time(file)

                    # 检查文件是否被修改
                    if current_modified_time != initial_modified_time:
                        print(f"File '{file}' has been modified!")
                        subprocess.run(['rm', file[:-4]+"-crop.pdf"])
                        time.sleep(1)
                        subprocess.run(["./run_append.py"])
                        # 更新最后修改时间为当前时间
                        time.sleep(1)
                        initial_modified_times[file] = current_modified_time

                if count_files_in_directory(directory_path) != record_count:
                    subprocess.run(["./run_append.py"])
                    for file in files:
                        # 获取文件的初始最后修改时间
                        if file.endswith("-crop.pdf") or not file.endswith(".pdf"):
                            continue
                        initial_modified_times[file] = get_file_modified_time(file)
                    record_count = count_files_in_directory(directory_path)
                    print("Total file number = {}.".format(record_count))

                # 等待一段时间再次检查文件是否被修改
                time.sleep(1)
        except Exception:
            pass

# 要监测的目录路径
directory_path = "./"  # 替换为你要监测的目录路径
monitor_directory(directory_path)



==> figs/run_all.py <==
#!/usr/bin/python3
import os
import subprocess

# 获取当前目录下的所有文件
files = os.listdir()

# 遍历所有文件
for file in files:
    # 检查文件是否为PDF文件且不包含"-crop.pdf"后缀
    if file.lower().endswith('.pdf') and "-crop.pdf" not in file:
        # 构建输入文件路径和输出文件路径
        input_file = file

        # 执行pdfcrop.exe操作
        try:
            subprocess.run(['pdfcrop', input_file], check=True)
            print(f"成功对文件 {file} 执行了 pdfcrop 操作。")
        except subprocess.CalledProcessError as e:
            print(f"执行 pdfcrop 操作时出错: {e}")


==> figs/run_append.py <==
#!/usr/bin/python3
import os
import subprocess

# 获取当前目录下的所有文件
files = os.listdir()

# 遍历所有文件
for file in files:
    # 检查文件是否为PDF文件且不包含"-crop.pdf"后缀
    if file.lower().endswith('.pdf') and "-crop.pdf" not in file and (file[:-4]+"-crop.pdf") not in files:
        # 构建输入文件路径和输出文件路径
        input_file = file

        # 执行pdfcrop.exe操作
        try:
            subprocess.run(['pdfcrop', input_file], check=True)
            print(f"成功对文件 {file} 执行了 pdfcrop 操作。")
        except subprocess.CalledProcessError as e:
            print(f"执行 pdfcrop 操作时出错: {e}")

